Improving the description of dimuon production in neutrino-nucleus collisions using the SACOT-$\chi$ scheme

Dimuon production in deeply inelastic scattering between neutrinos and nuclei plays an important role in constraining the strange-quark parton distribution functions (PDFs). Here, we present a self-contained calculation of this process consisting of a next-to-leading order semi-inclusive charmed-hadron production in the SACOT-$\chi$ general-mass variable-flavor-number scheme, followed by a semi-leptonic decay of the charmed hadron. We find that invoking the SACOT-$\chi$ scheme introduces modifications up to $20 \, \%$ in comparison to our previous esimates, where only kinematic mass effects were considered through the slow-rescaling variable. We reiterate our earlier observation that the effective acceptance correction - typically used in global PDF fits as a simplifying approximation - depends on the perturbative order, PDFs, scales, and also on the treatment of heavy-quark effects. We find good agreement with the corresponding data from the NuTeV experiment.

==> anc/EPPS21nlo_CT18Anlo_Fe56_nutev_antineutrino.dat <==
# NLO acceptance values in the SACOT-chi scheme corresponding to figs. 8 and 9
x	y	E	acceptance	sigma_minus	sigma_plus
0.015	0.349	77.900	0.268	0.083	0.095
0.015	0.349	143.700	0.440	0.081	0.105
0.015	0.349	226.800	0.553	0.063	0.086
0.015	0.579	77.900	0.425	0.087	0.107
0.015	0.579	143.700	0.586	0.062	0.081
0.015	0.579	226.800	0.676	0.045	0.063
0.015	0.776	77.900	0.526	0.078	0.093
0.015	0.776	143.700	0.670	0.047	0.062
0.015	0.776	226.800	0.746	0.033	0.045
0.042	0.349	77.900	0.313	0.038	0.034
0.042	0.349	143.700	0.496	0.043	0.048
0.042	0.349	226.800	0.601	0.040	0.049
0.042	0.579	77.900	0.490	0.038	0.038
0.042	0.579	143.700	0.641	0.032	0.037
0.042	0.579	226.800	0.721	0.027	0.034
0.042	0.776	77.900	0.591	0.029	0.029
0.042	0.776	143.700	0.722	0.021	0.025
0.042	0.776	226.800	0.790	0.017	0.020
0.072	0.349	77.900	0.322	0.026	0.024
0.072	0.349	143.700	0.517	0.033	0.029
0.072	0.349	226.800	0.623	0.034	0.031
0.072	0.579	77.900	0.508	0.026	0.021
0.072	0.579	143.700	0.662	0.025	0.021
0.072	0.579	226.800	0.741	0.023	0.021
0.072	0.776	77.900	0.608	0.018	0.015
0.072	0.776	143.700	0.739	0.016	0.013
0.072	0.776	226.800	0.804	0.013	0.012
0.114	0.349	77.900	0.324	0.022	0.021
0.114	0.349	143.700	0.523	0.029	0.028
0.114	0.349	226.800	0.631	0.031	0.030
0.114	0.579	77.900	0.513	0.020	0.019
0.114	0.579	143.700	0.669	0.020	0.020
0.114	0.579	226.800	0.749	0.020	0.020
0.114	0.776	77.900	0.612	0.013	0.013
0.114	0.776	143.700	0.745	0.012	0.012
0.114	0.776	226.800	0.809	0.011	0.011
0.207	0.349	77.900	0.316	0.025	0.023
0.207	0.349	143.700	0.518	0.034	0.033
0.207	0.349	226.800	0.627	0.039	0.038
0.207	0.579	77.900	0.508	0.022	0.020
0.207	0.579	143.700	0.668	0.023	0.023
0.207	0.579	226.800	0.747	0.025	0.024
0.207	0.776	77.900	0.610	0.013	0.013
0.207	0.776	143.700	0.745	0.012	0.012
0.207	0.776	226.800	0.811	0.013	0.012


==> anc/EPPS21nlo_CT18Anlo_Fe56_nutev_neutrino.dat <==
# NLO acceptance values in the SACOT-chi scheme corresponding to figs. 8 and 9
x	y	E	acceptance	sigma_minus	sigma_plus
0.021	0.324	88.290	0.320	0.044	0.051
0.021	0.324	174.290	0.505	0.047	0.064
0.021	0.324	247.000	0.582	0.043	0.059
0.021	0.558	88.290	0.490	0.046	0.059
0.021	0.558	174.290	0.645	0.036	0.050
0.021	0.558	247.000	0.703	0.031	0.043
0.021	0.771	88.290	0.594	0.037	0.049
0.021	0.771	174.290	0.726	0.026	0.035
0.021	0.771	247.000	0.774	0.021	0.030
0.057	0.324	88.290	0.352	0.020	0.016
0.057	0.324	174.290	0.553	0.026	0.025
0.057	0.324	247.000	0.628	0.025	0.028
0.057	0.558	88.290	0.538	0.020	0.018
0.057	0.558	174.290	0.690	0.019	0.021
0.057	0.558	247.000	0.744	0.019	0.020
0.057	0.771	88.290	0.638	0.015	0.013
0.057	0.771	174.290	0.764	0.013	0.013
0.057	0.771	247.000	0.807	0.012	0.013
0.101	0.324	88.290	0.358	0.011	0.012
0.101	0.324	174.290	0.568	0.017	0.018
0.101	0.324	247.000	0.646	0.019	0.019
0.101	0.558	88.290	0.548	0.011	0.012
0.101	0.558	174.290	0.704	0.013	0.013
0.101	0.558	247.000	0.758	0.014	0.014
0.101	0.771	88.290	0.646	0.008	0.009
0.101	0.771	174.290	0.772	0.009	0.009
0.101	0.771	247.000	0.812	0.009	0.010
0.167	0.324	88.290	0.358	0.008	0.008
0.167	0.324	174.290	0.576	0.013	0.013
0.167	0.324	247.000	0.655	0.015	0.015
0.167	0.558	88.290	0.551	0.008	0.008
0.167	0.558	174.290	0.709	0.010	0.011
0.167	0.558	247.000	0.761	0.012	0.012
0.167	0.771	88.290	0.646	0.005	0.007
0.167	0.771	174.290	0.770	0.008	0.009
0.167	0.771	247.000	0.809	0.009	0.010
0.326	0.324	88.290	0.352	0.005	0.004
0.326	0.324	174.290	0.577	0.009	0.009
0.326	0.324	247.000	0.658	0.011	0.011
0.326	0.558	88.290	0.546	0.005	0.005
0.326	0.558	174.290	0.704	0.008	0.008
0.326	0.558	247.000	0.755	0.009	0.010
0.326	0.771	88.290	0.636	0.004	0.005
0.326	0.771	174.290	0.758	0.006	0.008
0.326	0.771	247.000	0.795	0.008	0.011


==> anc/nCTEQ15HQ_FullNuc_56_26_nutev_antineutrino.dat <==
# NLO acceptance values in the SACOT-chi scheme corresponding to figs. 8 and 9
x	y	E	acceptance	sigma_minus	sigma_plus
0.015	0.349	77.900	0.307	0.029	0.029
0.015	0.349	143.700	0.487	0.034	0.034
0.015	0.349	226.800	0.594	0.031	0.031
0.015	0.579	77.900	0.472	0.033	0.033
0.015	0.579	143.700	0.624	0.028	0.028
0.015	0.579	226.800	0.706	0.023	0.023
0.015	0.776	77.900	0.567	0.029	0.029
0.015	0.776	143.700	0.700	0.022	0.022
0.015	0.776	226.800	0.771	0.016	0.016
0.042	0.349	77.900	0.319	0.022	0.022
0.042	0.349	143.700	0.513	0.023	0.023
0.042	0.349	226.800	0.620	0.021	0.021
0.042	0.579	77.900	0.501	0.020	0.020
0.042	0.579	143.700	0.656	0.017	0.017
0.042	0.579	226.800	0.737	0.014	0.014
0.042	0.776	77.900	0.600	0.015	0.015
0.042	0.776	143.700	0.733	0.011	0.011
0.042	0.776	226.800	0.800	0.009	0.009
0.072	0.349	77.900	0.318	0.021	0.021
0.072	0.349	143.700	0.517	0.024	0.024
0.072	0.349	226.800	0.626	0.023	0.023
0.072	0.579	77.900	0.506	0.018	0.018
0.072	0.579	143.700	0.664	0.017	0.017
0.072	0.579	226.800	0.745	0.015	0.015
0.072	0.776	77.900	0.607	0.013	0.013
0.072	0.776	143.700	0.740	0.010	0.010
0.072	0.776	226.800	0.808	0.009	0.009
0.114	0.349	77.900	0.309	0.021	0.021
0.114	0.349	143.700	0.510	0.026	0.026
0.114	0.349	226.800	0.620	0.027	0.027
0.114	0.579	77.900	0.501	0.019	0.019
0.114	0.579	143.700	0.661	0.018	0.018
0.114	0.579	226.800	0.743	0.017	0.017
0.114	0.776	77.900	0.605	0.012	0.012
0.114	0.776	143.700	0.741	0.010	0.010
0.114	0.776	226.800	0.808	0.009	0.009
0.207	0.349	77.900	0.278	0.026	0.026
0.207	0.349	143.700	0.472	0.034	0.034
0.207	0.349	226.800	0.578	0.037	0.037
0.207	0.579	77.900	0.477	0.021	0.021
0.207	0.579	143.700	0.637	0.023	0.023
0.207	0.579	226.800	0.717	0.024	0.024
0.207	0.776	77.900	0.591	0.012	0.012
0.207	0.776	143.700	0.729	0.011	0.011
0.207	0.776	226.800	0.796	0.011	0.011


==> anc/nCTEQ15HQ_FullNuc_56_26_nutev_neutrino.dat <==
# NLO acceptance values in the SACOT-chi scheme corresponding to figs. 8 and 9
x	y	E	acceptance	sigma_minus	sigma_plus
0.021	0.324	88.290	0.339	0.020	0.020
0.021	0.324	174.290	0.535	0.023	0.023
0.021	0.324	247.000	0.611	0.022	0.022
0.021	0.558	88.290	0.516	0.021	0.021
0.021	0.558	174.290	0.670	0.018	0.018
0.021	0.558	247.000	0.726	0.016	0.016
0.021	0.771	88.290	0.616	0.017	0.017
0.021	0.771	174.290	0.746	0.013	0.013
0.021	0.771	247.000	0.793	0.010	0.010
0.057	0.324	88.290	0.351	0.013	0.013
0.057	0.324	174.290	0.558	0.016	0.016
0.057	0.324	247.000	0.636	0.016	0.016
0.057	0.558	88.290	0.540	0.013	0.013
0.057	0.558	174.290	0.697	0.012	0.012
0.057	0.558	247.000	0.752	0.012	0.012
0.057	0.771	88.290	0.641	0.010	0.010
0.057	0.771	174.290	0.769	0.008	0.008
0.057	0.771	247.000	0.813	0.007	0.007
0.101	0.324	88.290	0.352	0.008	0.008
0.101	0.324	174.290	0.564	0.013	0.013
0.101	0.324	247.000	0.643	0.015	0.015
0.101	0.558	88.290	0.545	0.009	0.009
0.101	0.558	174.290	0.703	0.010	0.010
0.101	0.558	247.000	0.757	0.011	0.011
0.101	0.771	88.290	0.645	0.006	0.006
0.101	0.771	174.290	0.772	0.007	0.007
0.101	0.771	247.000	0.813	0.008	0.008
0.167	0.324	88.290	0.353	0.004	0.004
0.167	0.324	174.290	0.568	0.008	0.008
0.167	0.324	247.000	0.646	0.009	0.009
0.167	0.558	88.290	0.546	0.004	0.004
0.167	0.558	174.290	0.703	0.007	0.007
0.167	0.558	247.000	0.754	0.008	0.008
0.167	0.771	88.290	0.644	0.003	0.003
0.167	0.771	174.290	0.767	0.005	0.005
0.167	0.771	247.000	0.805	0.007	0.007
0.326	0.324	88.290	0.354	0.001	0.001
0.326	0.324	174.290	0.577	0.003	0.003
0.326	0.324	247.000	0.656	0.003	0.003
0.326	0.558	88.290	0.548	0.001	0.001
0.326	0.558	174.290	0.704	0.002	0.002
0.326	0.558	247.000	0.753	0.002	0.002
0.326	0.771	88.290	0.640	0.000	0.000
0.326	0.771	174.290	0.759	0.001	0.001
0.326	0.771	247.000	0.794	0.001	0.001


==> anc/nNNPDF30_nlo_as_0118_A56_Z26_nutev_antineutrino.dat <==
# NLO acceptance values in the SACOT-chi scheme corresponding to figs. 8 and 9
x	y	E	acceptance	sigma_minus	sigma_plus
0.015	0.349	77.900	0.291	0.037	0.030
0.015	0.349	143.700	0.482	0.035	0.030
0.015	0.349	226.800	0.595	0.030	0.025
0.015	0.579	77.900	0.461	0.036	0.029
0.015	0.579	143.700	0.618	0.028	0.022
0.015	0.579	226.800	0.704	0.023	0.018
0.015	0.776	77.900	0.554	0.031	0.024
0.015	0.776	143.700	0.690	0.021	0.018
0.015	0.776	226.800	0.762	0.016	0.014
0.042	0.349	77.900	0.302	0.034	0.026
0.042	0.349	143.700	0.497	0.032	0.029
0.042	0.349	226.800	0.608	0.026	0.027
0.042	0.579	77.900	0.482	0.028	0.024
0.042	0.579	143.700	0.641	0.021	0.022
0.042	0.579	226.800	0.725	0.017	0.019
0.042	0.776	77.900	0.580	0.021	0.019
0.042	0.776	143.700	0.717	0.015	0.014
0.042	0.776	226.800	0.788	0.011	0.012
0.072	0.349	77.900	0.310	0.031	0.021
0.072	0.349	143.700	0.507	0.034	0.027
0.072	0.349	226.800	0.618	0.032	0.027
0.072	0.579	77.900	0.493	0.029	0.021
0.072	0.579	143.700	0.653	0.024	0.020
0.072	0.579	226.800	0.736	0.021	0.018
0.072	0.776	77.900	0.593	0.020	0.015
0.072	0.776	143.700	0.729	0.015	0.012
0.072	0.776	226.800	0.799	0.013	0.010
0.114	0.349	77.900	0.313	0.027	0.020
0.114	0.349	143.700	0.514	0.034	0.025
0.114	0.349	226.800	0.625	0.034	0.027
0.114	0.579	77.900	0.500	0.024	0.018
0.114	0.579	143.700	0.661	0.024	0.018
0.114	0.579	226.800	0.744	0.022	0.017
0.114	0.776	77.900	0.600	0.015	0.012
0.114	0.776	143.700	0.737	0.014	0.011
0.114	0.776	226.800	0.805	0.013	0.010
0.207	0.349	77.900	0.318	0.029	0.019
0.207	0.349	143.700	0.520	0.036	0.025
0.207	0.349	226.800	0.631	0.037	0.030
0.207	0.579	77.900	0.506	0.027	0.018
0.207	0.579	143.700	0.667	0.025	0.018
0.207	0.579	226.800	0.749	0.025	0.020
0.207	0.776	77.900	0.604	0.016	0.012
0.207	0.776	143.700	0.741	0.014	0.010
0.207	0.776	226.800	0.809	0.013	0.010


==> anc/nNNPDF30_nlo_as_0118_A56_Z26_nutev_neutrino.dat <==
# NLO acceptance values in the SACOT-chi scheme corresponding to figs. 8 and 9
x	y	E	acceptance	sigma_minus	sigma_plus
0.021	0.324	88.290	0.328	0.022	0.021
0.021	0.324	174.290	0.529	0.025	0.023
0.021	0.324	247.000	0.609	0.023	0.022
0.021	0.558	88.290	0.504	0.024	0.021
0.021	0.558	174.290	0.663	0.019	0.018
0.021	0.558	247.000	0.722	0.018	0.016
0.021	0.771	88.290	0.601	0.018	0.017
0.021	0.771	174.290	0.735	0.015	0.013
0.021	0.771	247.000	0.783	0.012	0.011
0.057	0.324	88.290	0.342	0.018	0.015
0.057	0.324	174.290	0.549	0.020	0.020
0.057	0.324	247.000	0.628	0.020	0.020
0.057	0.558	88.290	0.528	0.017	0.015
0.057	0.558	174.290	0.687	0.016	0.015
0.057	0.558	247.000	0.743	0.015	0.015
0.057	0.771	88.290	0.627	0.012	0.011
0.057	0.771	174.290	0.759	0.011	0.010
0.057	0.771	247.000	0.805	0.010	0.009
0.101	0.324	88.290	0.350	0.015	0.012
0.101	0.324	174.290	0.563	0.017	0.015
0.101	0.324	247.000	0.642	0.019	0.017
0.101	0.558	88.290	0.540	0.012	0.010
0.101	0.558	174.290	0.699	0.014	0.012
0.101	0.558	247.000	0.755	0.014	0.013
0.101	0.771	88.290	0.638	0.009	0.007
0.101	0.771	174.290	0.767	0.009	0.008
0.101	0.771	247.000	0.810	0.010	0.008
0.167	0.324	88.290	0.353	0.010	0.009
0.167	0.324	174.290	0.573	0.016	0.016
0.167	0.324	247.000	0.654	0.018	0.017
0.167	0.558	88.290	0.546	0.010	0.009
0.167	0.558	174.290	0.706	0.012	0.011
0.167	0.558	247.000	0.760	0.013	0.012
0.167	0.771	88.290	0.641	0.007	0.007
0.167	0.771	174.290	0.769	0.008	0.007
0.167	0.771	247.000	0.809	0.008	0.008
0.326	0.324	88.290	0.354	0.008	0.007
0.326	0.324	174.290	0.584	0.015	0.010
0.326	0.324	247.000	0.668	0.017	0.012
0.326	0.558	88.290	0.549	0.008	0.007
0.326	0.558	174.290	0.712	0.011	0.008
0.326	0.558	247.000	0.767	0.011	0.009
0.326	0.771	88.290	0.641	0.006	0.006
0.326	0.771	174.290	0.768	0.006	0.007
0.326	0.771	247.000	0.808	0.008	0.008

